Squark-mediated Higgs+jets production at the LHC

We investigate possible scenarios of light-squark production at the LHC as a new mechanism to produce Higgs bosons in association with jets. The study is motivated by the SUSY search for H+jets events, performed by the CMS collaboration on 8 and 13 TeV data using the razor variables. Two simplified models are proposed to interpret the observations in this search. The constraint from Run I and the implications for Run II and beyond are discussed.

==> makepdf.sh <==
#!/bin/bash
pdflatex RazorGaGaPaper8TeV
bibtex RazorGaGaPaper8TeV
pdflatex RazorGaGaPaper8TeV  
pdflatex RazorGaGaPaper8TeV
